Large-eddy simulations of the flow around a NACA0012 airfoil at different angles of attack

The purpose of this work is to investigate the flow around a fixed NACA0012 airfoil profile at different angles of attack using wall-resolved LES. The profile has a chord length of c=0.1 m and is exposed to a flow at a Reynolds number of Re=100,000. The background is that in the next step the coupled problem should be considered, dealing with the flutter problem. The software ANSYS ICEM CFD is utilized in order to generate the meshes, which are then applied for the simulation with the in-house software FASTEST-3D. This is based on a finite-volume approach and a three sub-steps predictor-corrector scheme as spatial and temporal discretizations, respectively. The turbulence is modeled by the large-eddy simulation technique and the subgrid-scales are modeled according to Smagorinsky. An analysis of the meshes concerning the dimensionless wall distances is performed based on the spatial and time-averaged results of the velocities, the spatial and time-averaged streamlines, the instantaneous velocities, the spatial and time-averaged Reynolds stresses and the aerodynamic coefficients. A selection of the less computational time demanding grids that can correctly approximate the solutions of the test case is made. In a near future these will be applied to investigate the fluid-structure interaction and particularly the flutter phenomenon of the NACA0012 profile within a turbulent flow.

==> Images/posteps.sh <==
#!/bin/sh

# Post-treatment EPS Images

# $Id: posteps.sh,v 1.2 2002/03/29 00:05:00 queutey Exp $

ScreenVar_fct()
{
	INV=`tput rev`
	NOV=`tput rmso`
	BOLD=`tput bold`
	SMUL=`tput smul`
	RMUL=`tput rmul`
	CLS=`tput clear`
	BEL=`tput bel`
	DEL1=`tput dl1`

	ESC="\033["
	COLSTD="${ESC}0m"
     WHITEonBLUEbold="${ESC}37;44;1m"
     BLACKonGREEN="${ESC}30;42m"
     YELLOWonBLACKbold="${ESC}33;40;1m"
     COLERROR="${ESC}33;41;1m"

	[ -z `echo -e` ] && PRINT='echo -e' || PRINT='echo'

	return 0
}
ExitOnError() {
	${BEL}
	$PRINT "\n\n\t${COLERROR}Fatal Error !${COLSTD}\n"
	[ -f "$1" ] && cat $1
	exit 1
}
WaitEnter() {
	$PRINT "\n\t${WHITEonBLUEbold}<Enter>${COLSTD} ...\c"
	read bidon
	return 0
}
CheckTool() {
probtools=0
	$PRINT "\n"
	for tool in $* ;do
		if which $tool >/dev/null 2>&1 ;then
			$PRINT "\tSoftware found ..... : ${WHITEonBLUEbold}$tool${COLSTD}"
		else
			$PRINT "\t${COLERROR}Software not found !${COLSTD} : ${COLERROR}$tool${COLSTD}"
			probtools=1
          fi
	done
[ $probtools = 0 ] && return 0
exit 1
}
ValideChoix() {
	for choixelem in $2 ;do
		[ $1 = $choixelem ] && return 0
	done
	return 1
}
Make_EPSGZ_from_EPS() {

	if [ "$1" = r ] ;then
		listefileps=`find ./ -name "*.eps" -print`
	else
		listefileps=*.eps
	fi

	for fileeps in $listefileps ;do

		#	clear

		if [ -f $fileeps ] ;then
	
			$PRINT "\n\t${YELLOWonBLACKbold}Compression${COLSTD} de : ${COLSTD}${BLACKonGREEN}$fileeps${COLSTD}"
	
			gzip $fileeps

		fi

	done
	return 0
}
Make_BB_from_EPSGZ() {

	if [ "$1" = r ] ;then
		listefilepsgz=`find ./ -name "*.eps.gz" -print`
	else
		listefilepsgz=*.eps.gz
	fi

	for fileepsgz in $listefilepsgz ;do

		#	clear

		gunzip $fileepsgz
		fileeps=`echo $fileepsgz | sed s/\.gz$//g`

		if [ -f $fileeps ] ;then

			$PRINT "\n\t${YELLOWonBLACKbold}Bounding Box${COLSTD} de : ${COLSTD}${BLACKonGREEN}$fileeps${COLSTD}"

			fileepsbb=${fileeps}.bb

			grepbb=`grep BoundingBox $fileeps`
			if [ ! -z "$grepbb" ] ;then
				echo $grepbb > $fileepsbb
			fi

			[ -f $fileepsbb ] && ls -l $fileepsbb
			gzip $fileeps

		fi

	done
	return 0
}
Make_PDF_from_EPSGZ() {

	if [ "$1" = r ] ;then
		listefilepsgz=`find ./ -name "*.eps.gz" -print`
	else
		listefilepsgz=*.eps.gz
	fi

	for fileepsgz in $listefilepsgz ;do

		#	clear

		gunzip $fileepsgz
		fileeps=`echo $fileepsgz | sed s/\.gz$//g`

		if [ -f $fileeps ] ;then

			$PRINT "\n\t${YELLOWonBLACKbold}format PDF${COLSTD} de : ${COLSTD}${BLACKonGREEN}$fileeps${COLSTD}"

			filepdf=`echo $fileeps | sed s/eps$/pdf/g`

			epstopdf $fileeps --debug --outfile=$filepdf

			[ -f $filepdf ] && ls -l $filepdf
#			gzip $fileeps

		fi

	done
	return 0
}
Make_JPEG_from_EPSGZ() {

	if [ "$1" = r ] ;then
		listefilepsgz=`find ./ -name "*.eps.gz" -print`
	else
		listefilepsgz=*.eps.gz
	fi

	for fileepsgz in $listefilepsgz ;do

		#	clear

		gunzip $fileepsgz
		fileeps=`echo $fileepsgz | sed s/\.gz$//g`

		if [ -f $fileeps ] ;then

			$PRINT "\n\t${YELLOWonBLACKbold}format JPEG${COLSTD} de : ${COLSTD}${BLACKonGREEN}$fileeps${COLSTD}"

			filejpg=`echo $fileeps | sed s/eps$/jpg/g`

			convert -verbose $fileeps $filejpg

			[ -f $filejpg ] && ls -l $filejpg
#			gzip $fileeps

		fi

	done
	return 0
}
Make_PNG_from_EPSGZ() {

	if [ "$1" = r ] ;then
		listefilepsgz=`find ./ -name "*.eps.gz" -print`
	else
		listefilepsgz=*.eps.gz
	fi

	for fileepsgz in $listefilepsgz ;do

		#	clear

		gunzip $fileepsgz
		fileeps=`echo $fileepsgz | sed s/\.gz$//g`

		if [ -f $fileeps ] ;then

			$PRINT "\n\t${YELLOWonBLACKbold}format PNG${COLSTD} de : ${COLSTD}${BLACKonGREEN}$fileeps${COLSTD}"

			filepng=`echo $fileeps | sed s/eps$/png/g`

			convert -verbose $fileeps $filepng

			[ -f $filepng ] && ls -l $filepng
#			gzip $fileeps

		fi

	done
	return 0
}
Make_CLEAN() {

	if [ "$1" = r ] ;then
		listefileclean=`find ./ \( -name "*.eps.bb" -o -name "*.pdf" -o -name "*.jpg" -o -name "*.png" \) -print`
	else
		listefileclean="*.eps.bb *.pdf *.jpg *.png"
	fi

	for filetoclean in $listefileclean ;do

		#	clear

		if [ -f $filetoclean ] ;then

			$PRINT "\n\t${YELLOWonBLACKbold}Destruction${COLSTD} de : ${COLSTD}${BLACKonGREEN}$filetoclean${COLSTD}"

			/bin/rm $filetoclean

		fi

	done
	return 0
}

#######################################################################################

# Chargement des variables écran
ScreenVar_fct ;clear

# Contrôle des outils nécessaires
CheckTool gs perl epstopdf gzip convert

# Infos script
$PRINT "\n\t${WHITEonBLUEbold}Post-treatment For EPS images${COLSTD}\n"

#######################################################################################

while true ;do

# Choix du post-traitement

LISTECHOIX="clean gzip pdf jpg png all rclean rgzip rpdf rjpg rpng rall"

choix=""
while ! ValideChoix $choix "$LISTECHOIX" ;do

	$PRINT "\n\t${WHITEonBLUEbold}Post-treatment choice:${COLSTD} (${WHITEonBLUEbold}r${COLSTD} => resursiv mode)\n
		\n\to Compression : .eps    --> ${YELLOWonBLACKbold}.eps.gz${COLSTD} + ${YELLOWonBLACKbold}.eps.bb${COLSTD}  : ${WHITEonBLUEbold}r${COLSTD}${BLACKonGREEN}gzip${COLSTD}\
		\n\to Conversion  : .eps.gz --> ${YELLOWonBLACKbold}.pdf${COLSTD} (format  ${YELLOWonBLACKbold}PDF${COLSTD}) : ${WHITEonBLUEbold}r${COLSTD}${BLACKonGREEN}pdf${COLSTD}\
		\n\to Conversion  : .eps.gz --> ${YELLOWonBLACKbold}.jpg${COLSTD} (format ${YELLOWonBLACKbold}JPEG${COLSTD}) : ${WHITEonBLUEbold}r${COLSTD}${BLACKonGREEN}jpg${COLSTD}\
		\n\to Conversion  : .eps.gz --> ${YELLOWonBLACKbold}.png${COLSTD} (format  ${YELLOWonBLACKbold}PNG${COLSTD}) : ${WHITEonBLUEbold}r${COLSTD}${BLACKonGREEN}png${COLSTD}\
		\n\to All : ${WHITEonBLUEbold}r${COLSTD}${BLACKonGREEN}all${COLSTD}\
		\n\to Clean (${YELLOWonBLACKbold}except .eps.gz${COLSTD}) : ${WHITEonBLUEbold}r${COLSTD}${BLACKonGREEN}clean${COLSTD}\
		\n\n\t ( ${WHITEonBLUEbold}q${COLSTD} to quit)  ${BLACKonGREEN}Choice${COLSTD} ? \c"
	read choix ; choix=`echo $choix | tr '[A-Z]' '[a-z]'`

	[ "$choix" = "q" ] && exit 0

done

# Post-traitement

case $choix in
	clean|rclean)	# Nettoyage !
				opt=""
				[ $choix = "rclean" ] && opt="r"
				Make_CLEAN $opt
				;;
	gzip|rgzip)	# Compression
				opt=""
				[ $choix = "rgzip" ] && opt="r"
				Make_EPSGZ_from_EPS $opt
				Make_BB_from_EPSGZ $opt
				;;
	pdf|rpdf)		# PDF
				opt=""
				[ $choix = "rpdf" ] && opt="r"
				Make_EPSGZ_from_EPS $opt
				Make_PDF_from_EPSGZ $opt
				;;
	jpg|rjpg)		# JPEG
				opt=""
				[ $choix = "rjpg" ] && opt="r"
				Make_EPSGZ_from_EPS $opt
				Make_JPEG_from_EPSGZ $opt
				;;
	png|rpng)		# PNG
				opt=""
				[ $choix = "rpng" ] && opt="r"
				Make_EPSGZ_from_EPS $opt
				Make_PNG_from_EPSGZ $opt
				;;
	all|rall)		# Tout !
				opt=""
				[ $choix = "rall" ] && opt="r"
				Make_EPSGZ_from_EPS $opt
				Make_BB_from_EPSGZ $opt
				Make_PDF_from_EPSGZ $opt
				Make_JPEG_from_EPSGZ $opt
				Make_PNG_from_EPSGZ $opt
				;;
esac

$PRINT ${BEL} ; WaitEnter
clear
done
exit 0


==> posteps.sh <==
#!/bin/sh

# Post-treatment EPS Images

# $Id: posteps.sh,v 1.2 2002/03/29 00:05:00 queutey Exp $

ScreenVar_fct()
{
	INV=`tput rev`
	NOV=`tput rmso`
	BOLD=`tput bold`
	SMUL=`tput smul`
	RMUL=`tput rmul`
	CLS=`tput clear`
	BEL=`tput bel`
	DEL1=`tput dl1`

	ESC="\033["
	COLSTD="${ESC}0m"
     WHITEonBLUEbold="${ESC}37;44;1m"
     BLACKonGREEN="${ESC}30;42m"
     YELLOWonBLACKbold="${ESC}33;40;1m"
     COLERROR="${ESC}33;41;1m"

	[ -z `echo -e` ] && PRINT='echo -e' || PRINT='echo'

	return 0
}
ExitOnError() {
	${BEL}
	$PRINT "\n\n\t${COLERROR}Fatal Error !${COLSTD}\n"
	[ -f "$1" ] && cat $1
	exit 1
}
WaitEnter() {
	$PRINT "\n\t${WHITEonBLUEbold}<Enter>${COLSTD} ...\c"
	read bidon
	return 0
}
CheckTool() {
probtools=0
	$PRINT "\n"
	for tool in $* ;do
		if which $tool >/dev/null 2>&1 ;then
			$PRINT "\tSoftware found ..... : ${WHITEonBLUEbold}$tool${COLSTD}"
		else
			$PRINT "\t${COLERROR}Software not found !${COLSTD} : ${COLERROR}$tool${COLSTD}"
			probtools=1
          fi
	done
[ $probtools = 0 ] && return 0
exit 1
}
ValideChoix() {
	for choixelem in $2 ;do
		[ $1 = $choixelem ] && return 0
	done
	return 1
}
Make_EPSGZ_from_EPS() {

	if [ "$1" = r ] ;then
		listefileps=`find ./ -name "*.eps" -print`
	else
		listefileps=*.eps
	fi

	for fileeps in $listefileps ;do

		#	clear

		if [ -f $fileeps ] ;then
	
			$PRINT "\n\t${YELLOWonBLACKbold}Compression${COLSTD} de : ${COLSTD}${BLACKonGREEN}$fileeps${COLSTD}"
	
			gzip $fileeps

		fi

	done
	return 0
}
Make_BB_from_EPSGZ() {

	if [ "$1" = r ] ;then
		listefilepsgz=`find ./ -name "*.eps.gz" -print`
	else
		listefilepsgz=*.eps.gz
	fi

	for fileepsgz in $listefilepsgz ;do

		#	clear

		gunzip $fileepsgz
		fileeps=`echo $fileepsgz | sed s/\.gz$//g`

		if [ -f $fileeps ] ;then

			$PRINT "\n\t${YELLOWonBLACKbold}Bounding Box${COLSTD} de : ${COLSTD}${BLACKonGREEN}$fileeps${COLSTD}"

			fileepsbb=${fileeps}.bb

			grepbb=`grep BoundingBox $fileeps`
			if [ ! -z "$grepbb" ] ;then
				echo $grepbb > $fileepsbb
			fi

			[ -f $fileepsbb ] && ls -l $fileepsbb
			gzip $fileeps

		fi

	done
	return 0
}
Make_PDF_from_EPSGZ() {

	if [ "$1" = r ] ;then
		listefilepsgz=`find ./ -name "*.eps.gz" -print`
	else
		listefilepsgz=*.eps.gz
	fi

	for fileepsgz in $listefilepsgz ;do

		#	clear

		gunzip $fileepsgz
		fileeps=`echo $fileepsgz | sed s/\.gz$//g`

		if [ -f $fileeps ] ;then

			$PRINT "\n\t${YELLOWonBLACKbold}format PDF${COLSTD} de : ${COLSTD}${BLACKonGREEN}$fileeps${COLSTD}"

			filepdf=`echo $fileeps | sed s/eps$/pdf/g`

			epstopdf $fileeps --debug --outfile=$filepdf

			[ -f $filepdf ] && ls -l $filepdf
#			gzip $fileeps

		fi

	done
	return 0
}
Make_JPEG_from_EPSGZ() {

	if [ "$1" = r ] ;then
		listefilepsgz=`find ./ -name "*.eps.gz" -print`
	else
		listefilepsgz=*.eps.gz
	fi

	for fileepsgz in $listefilepsgz ;do

		#	clear

		gunzip $fileepsgz
		fileeps=`echo $fileepsgz | sed s/\.gz$//g`

		if [ -f $fileeps ] ;then

			$PRINT "\n\t${YELLOWonBLACKbold}format JPEG${COLSTD} de : ${COLSTD}${BLACKonGREEN}$fileeps${COLSTD}"

			filejpg=`echo $fileeps | sed s/eps$/jpg/g`

			convert -verbose $fileeps $filejpg

			[ -f $filejpg ] && ls -l $filejpg
#			gzip $fileeps

		fi

	done
	return 0
}
Make_PNG_from_EPSGZ() {

	if [ "$1" = r ] ;then
		listefilepsgz=`find ./ -name "*.eps.gz" -print`
	else
		listefilepsgz=*.eps.gz
	fi

	for fileepsgz in $listefilepsgz ;do

		#	clear

		gunzip $fileepsgz
		fileeps=`echo $fileepsgz | sed s/\.gz$//g`

		if [ -f $fileeps ] ;then

			$PRINT "\n\t${YELLOWonBLACKbold}format PNG${COLSTD} de : ${COLSTD}${BLACKonGREEN}$fileeps${COLSTD}"

			filepng=`echo $fileeps | sed s/eps$/png/g`

			convert -verbose $fileeps $filepng

			[ -f $filepng ] && ls -l $filepng
#			gzip $fileeps

		fi

	done
	return 0
}
Make_CLEAN() {

	if [ "$1" = r ] ;then
		listefileclean=`find ./ \( -name "*.eps.bb" -o -name "*.pdf" -o -name "*.jpg" -o -name "*.png" \) -print`
	else
		listefileclean="*.eps.bb *.pdf *.jpg *.png"
	fi

	for filetoclean in $listefileclean ;do

		#	clear

		if [ -f $filetoclean ] ;then

			$PRINT "\n\t${YELLOWonBLACKbold}Destruction${COLSTD} de : ${COLSTD}${BLACKonGREEN}$filetoclean${COLSTD}"

			/bin/rm $filetoclean

		fi

	done
	return 0
}

#######################################################################################

# Chargement des variables écran
ScreenVar_fct ;clear

# Contrôle des outils nécessaires
CheckTool gs perl epstopdf gzip convert

# Infos script
$PRINT "\n\t${WHITEonBLUEbold}Post-treatment For EPS images${COLSTD}\n"

#######################################################################################

while true ;do

# Choix du post-traitement

LISTECHOIX="clean gzip pdf jpg png all rclean rgzip rpdf rjpg rpng rall"

choix=""
while ! ValideChoix $choix "$LISTECHOIX" ;do

	$PRINT "\n\t${WHITEonBLUEbold}Post-treatment choice:${COLSTD} (${WHITEonBLUEbold}r${COLSTD} => resursiv mode)\n
		\n\to Compression : .eps    --> ${YELLOWonBLACKbold}.eps.gz${COLSTD} + ${YELLOWonBLACKbold}.eps.bb${COLSTD}  : ${WHITEonBLUEbold}r${COLSTD}${BLACKonGREEN}gzip${COLSTD}\
		\n\to Conversion  : .eps.gz --> ${YELLOWonBLACKbold}.pdf${COLSTD} (format  ${YELLOWonBLACKbold}PDF${COLSTD}) : ${WHITEonBLUEbold}r${COLSTD}${BLACKonGREEN}pdf${COLSTD}\
		\n\to Conversion  : .eps.gz --> ${YELLOWonBLACKbold}.jpg${COLSTD} (format ${YELLOWonBLACKbold}JPEG${COLSTD}) : ${WHITEonBLUEbold}r${COLSTD}${BLACKonGREEN}jpg${COLSTD}\
		\n\to Conversion  : .eps.gz --> ${YELLOWonBLACKbold}.png${COLSTD} (format  ${YELLOWonBLACKbold}PNG${COLSTD}) : ${WHITEonBLUEbold}r${COLSTD}${BLACKonGREEN}png${COLSTD}\
		\n\to All : ${WHITEonBLUEbold}r${COLSTD}${BLACKonGREEN}all${COLSTD}\
		\n\to Clean (${YELLOWonBLACKbold}except .eps.gz${COLSTD}) : ${WHITEonBLUEbold}r${COLSTD}${BLACKonGREEN}clean${COLSTD}\
		\n\n\t ( ${WHITEonBLUEbold}q${COLSTD} to quit)  ${BLACKonGREEN}Choice${COLSTD} ? \c"
	read choix ; choix=`echo $choix | tr '[A-Z]' '[a-z]'`

	[ "$choix" = "q" ] && exit 0

done

# Post-traitement

case $choix in
	clean|rclean)	# Nettoyage !
				opt=""
				[ $choix = "rclean" ] && opt="r"
				Make_CLEAN $opt
				;;
	gzip|rgzip)	# Compression
				opt=""
				[ $choix = "rgzip" ] && opt="r"
				Make_EPSGZ_from_EPS $opt
				Make_BB_from_EPSGZ $opt
				;;
	pdf|rpdf)		# PDF
				opt=""
				[ $choix = "rpdf" ] && opt="r"
				Make_EPSGZ_from_EPS $opt
				Make_PDF_from_EPSGZ $opt
				;;
	jpg|rjpg)		# JPEG
				opt=""
				[ $choix = "rjpg" ] && opt="r"
				Make_EPSGZ_from_EPS $opt
				Make_JPEG_from_EPSGZ $opt
				;;
	png|rpng)		# PNG
				opt=""
				[ $choix = "rpng" ] && opt="r"
				Make_EPSGZ_from_EPS $opt
				Make_PNG_from_EPSGZ $opt
				;;
	all|rall)		# Tout !
				opt=""
				[ $choix = "rall" ] && opt="r"
				Make_EPSGZ_from_EPS $opt
				Make_BB_from_EPSGZ $opt
				Make_PDF_from_EPSGZ $opt
				Make_JPEG_from_EPSGZ $opt
				Make_PNG_from_EPSGZ $opt
				;;
esac

$PRINT ${BEL} ; WaitEnter
clear
done
exit 0


==> xfig/pstex2eps.sh <==
#!/bin/sh
mv -f test.pstex* tmp_math_symbol
cd tmp_math_symbol
latex test.tex
dvips -E test.dvi -o test.eps
mv test.eps ../figure.eps
cd ..

